A Truncation Error Analysis of Third-Order MUSCL Scheme for Nonlinear Conservation Laws

This paper is a rebuttal to the claim found in the literature that the MUSCL scheme cannot be third-order accurate for nonlinear conservation laws. We provide a rigorous proof for third-order accuracy of the MUSCL scheme based on a careful and detailed truncation error analysis. Throughout the analysis, the distinction between the cell average and the point value will be strictly made for the numerical solution as well as for the target operator. It is shown that the average of the solutions reconstructed at a face by Van Leer's kappa-scheme recovers a cubic solution exactly with kappa = 1/3, the same is true for the average of the nonlinear fluxes evaluated by the reconstructed solutions, and a dissipation term is already sufficiently small with a third-order truncation error. Finally, noting that the target spatial operator is a cell-averaged flux derivative, we prove that the leading truncation error of the MUSCL finite-volume scheme is third-order with kappa = 1/3. The importance of the diffusion scheme is also discussed: third-order accuracy will be lost when the third-order MUSLC scheme is used with a wrong fourth-order diffusion scheme for convection-diffusion problems. Third-order accuracy is verified by thorough numerical experiments for both steady and unsteady problems. This paper is intended to serve as a reference to clarify confusions about third-order accuracy of the MUSCL scheme, as a guide to correctly analyze and verify the MUSCL scheme for nonlinear equations, and eventually as the basis for clarifying third-order unstructured-grid schemes in a subsequent paper.

==> Matlab/burgers_solve_implicit.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 16;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itrmax = 500000;
itrmax = 1500;


CFL = 10000.0;
 cL = 1.0;
 cB = 0.0;
name_te = 'te_conv_linear'  
name_de = 'de_conv_linear' 
name_deca = 'deca_conv_linear' 


CFL = 100000.0;
 cL = 0.0;
 cB = 1.0;
name_te    = 'te_conv_burgers' 
name_te_ca = 'te_ca_conv_burgers'  
name_de    = 'de_conv_burgers' 
name_deca  = 'deca_conv_burgers' 
name_depc  = 'depc_conv_burgers'

  flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
source_type = 1; %=0 point  , =1 cell average
   sol_type = 1; %=0 point  , =1 cell average
 
     ngrids = 4
  
 exact_type = 1; %DO NOT CHANGE THIS.

nkappa   = 3

kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;

L1res = zeros(ngrids,nkappa);
heff  = zeros(ngrids,nkappa);


itrk    = zeros(itrmax,1);
for i=1:itrmax;
 itrk(i)=i;
end

itr_total = zeros(ngrids,nkappa);
  resnorm = zeros(itrmax,ngrids,nkappa);
 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;

 kap = kappa(ikappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+3); %16, 32, 64, 128
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

  A = 2.0;

  r = zeros(n,1);

  u = zeros(n,1);
 ux = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     exact_type == 0
  u =   exp(A*x);
 ux = A*exp(A*x);
elseif exact_type == 1
  u =   sin(A*x);
 ux = A*cos(A*x);
elseif exact_type == 2
  u = A*x.^2;
 ux = A*2.0*x;
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact cell averages
 uca = zeros(n,1);
for j=1:n;
 uca(j) = ( (cos(A*(-2*x(j) + dx)/2) - cos(A*(2*x(j) + dx)/2))/A )/dx;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 un = zeros(n,1);
  f = zeros(n,1);
 
for j=1:n;
    
 if source_type==0

 % Point evaluation of f(x) at xj.
  f(j) = cL*ux(j) + cB*u(j)*ux(j);

 elseif source_type==1

 %Interral of f(x) divided by dx:
 f(j) = ( cos(A*(-2*x(j)+dx)/2)^2*cB/2-cos(A*(2*x(j)+dx)/2)^2*cB/2 ...
         + cL*(sin(A*(-2*x(j)+dx)/2)+sin(A*(2*x(j)+dx)/2)) )/dx;

 end
 
 if     sol_type==0
  un(j) = u(j);
 elseif sol_type==1
  un(j) = uca(j);
 end
 
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
  r = residual(n,dx,u,kap,cL,cB,f,flux_type);
  L1res(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  r = residual(n,dx,uca,kap,cL,cB,f,flux_type);
  L1res_ca(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  
  r = residual(n,dx,un,kap,cL,cB,f,flux_type);
  heff( igrid,ikappa) = dx;

 r0 = sum( abs(r(3:n-2)) )/(n-4); 
 
 for itr=1:itrmax;
     
            dt = 0.5*dx/max(abs(un(:)))*CFL;
  [jd,jo1,jo2] = jacobian(n,dx,un,cL,cB,dt);
            du = relax(n,jd,jo1,jo2,r);
  
            un = un + 0.99*du;

             r = residual(n,dx,un,kap,cL,cB,f,flux_type);
            rc = sum( abs(r(3:n-2)) )/(n-4) /r0;
  
    itr_total(igrid,ikappa) = itr;
  resnorm(itr,igrid,ikappa) = rc;

  if rc < 1.0e-07;
   break;
  end
  
 end
 
 sum( abs(r(3:n-2)) )/(n-4) /r0
 res_norm_final(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4) /r0;
 
%un = solve_res(n,dx,u,kap,cL,cB,f);
L1sol(igrid,ikappa) = sum( abs(un(3:n-2)-u(  3:n-2)) )/(n-4);

L1cag(igrid,ikappa) = sum( abs(un(3:n-2)-uca(3:n-2)) )/(n-4);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Point value solution from the cell-average.
 
 unpc = un;

 for j=3:n-2;

     uxxpc = ( un(j-1)-2.0*un(j)+un(j+1) )/dx^2;
   unpc(j) = un(j) - uxxpc/24.0*(dx)^2;

 end
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

L1pc(igrid,ikappa) = sum( abs(unpc(3:n-2)-u(3:n-2)) )/(n-4);

end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(100)
close(100)

figure(100)
hold on; 
grid off;

hold on

for gn = 1:ngrids;
    
nn = itr_total(gn,ikappa);
plot(itrk(1:nn),log10(resnorm(1:nn,gn,ikappa)),'r.-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 

%h=legend('Grid01','Grid02','Grid03','Grid04','Location','southwest');
%set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

legend('boxoff')

 xlabel( 'Iteration','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of residual','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     ikappa == 1
 name_itr = 'res_vs_itr_kappa0'
elseif ikappa == 2
 name_itr = 'res_vs_itr_kappa1o2'
elseif ikappa == 3
 name_itr = 'res_vs_itr_kappa1o3'
elseif ikappa == 4
 name_itr = 'res_vs_itr_kappa1'
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


print('-f100',[name_itr str_eps],'-depsc')
print('-f100',[name_itr str_jpg],'-djpeg')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


res_norm_final_values=res_norm_final(:,1:nkappa)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(1)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.9;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

print('-f1',[name_te str_eps],'-depsc')
print('-f1',[name_te str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(10)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.9;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res_ca(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.0, -1.0  ])

print('-f10',[name_te_ca str_eps],'-depsc')
print('-f10',[name_te_ca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.2, -2.3  ])

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.2, -2.3  ])

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(4)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1pc(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.2, -2.3  ])

print('-f4',[name_depc str_eps],'-depsc')
print('-f4',[name_depc str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
  f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,cL,cB,f,flux_type)

res = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state
 
   uxj = ( u(j+1)-u(j-1) )/(2.0*dx);
  uxxj = ( u(j+1)-2*u(j)+u(j-1) )/(dx*dx);
   uL  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(j)+0.5*uxj*dx );

%   uL  = u(j) + uxj*( 0.5*dx) + 1.5*kap*uxxj*( ( 0.5*dx)^2-dx*dx/12.0 );

  if flux_type==0
      
   fL  = cL*uL + cB*uL*uL/2.0;
   fR  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fjm1 = physical_flux(u(j-1),cL,cB);
   fjp1 = physical_flux(u(j+1),cL,cB);
   fxj  = ( fjp1 - fjm1 )/(2.0*dx);
   fL   = kap*( fj + fk )/2.0 + (1-kap)*( fj+0.5*fxj*dx );
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state

   uxk = ( u(k+1)-u(k-1) )/(2.0*dx);
  uxxk = ( u(k+1)-2*u(k)+u(k-1) )/(dx*dx);
   uR  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(k)-0.5*uxk*dx );
  
%   uR  = u(k) + uxk*(-0.5*dx) + 1.5*kap*uxxk*( (-0.5*dx)^2-dx*dx/12.0 );
   
  if flux_type==0
      
   fR  = cL*uR + cB*uR*uR/2.0;
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fkm1 = physical_flux(u(k-1),cL,cB);
   fkp1 = physical_flux(u(k+1),cL,cB);
   fxk  = ( fkp1 - fkm1 )/(2.0*dx);
   fR   = kap*( fj + fk )/2.0 + (1-kap)*( fk-0.5*fxk*dx );
   
  end
  
%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.25;
     ws = abs( 0.5*(uL+uR) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;
  
  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 res(j) = res(j) + flux;
 res(k) = res(k) - flux;

end

%%% Forcing term: f=ux+u*ux
r = res/dx - f;

r(  1)=0.0;
r(  2)=0.0;
r(n-1)=0.0;
r(n  )=0.0;

res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian matrix
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [jac_diag,jac_off1,jac_off2] = jacobian(n,dx,u,cL,cB,dt)

jac_diag = zeros(n,1);
jac_off1 = zeros(n,1);
jac_off2 = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

%   fL  = cL*uL + cB*uL*uL/2.0;
%   fR  = cL*uR + cB*uR*uR/2.0;
%   dfdn = cL + cB*0.5*(uL+uR);
%  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian

%  flux = 0.5*(f(uj)+f(uk)) - 0.5*abs(dfdn)*(u(k)-u(j));

 dfdn  = max( cL + cB*0.5*(u(j)+u(k)) , cB );
 
  delta = 1.25;
     ws = abs( 0.5*(u(j)+u(k)) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
 
 dfdn  = cL + cB*(1.7+ws);
 
 dfduj = 0.5*( cL+cB*u(j) ) - 0.5*abs(dfdn)*(-1.0);
 dfduk = 0.5*( cL+cB*u(k) ) - 0.5*abs(dfdn)*( 1.0);
 
 jac_diag(j) = jac_diag(j) + dfduj/dx;
 jac_off2(j) = jac_off2(j) + dfduk/dx;
 
 jac_diag(k) = jac_diag(k) - dfduk/dx;
 jac_off1(k) = jac_off1(k) - dfduj/dx;

end

for j=3:n-2;
 jac_diag(j) = jac_diag(j) + 1.0/dt;
end;

%%% Dirichlet for j=1,2, n-1,n
 
jac_off1(3)   = 0.0;
jac_off2(n-2) = 0.0;

jac_diag(1) = 1.0;
jac_off1(1) = 0.0;
jac_off2(1) = 0.0;

jac_diag(2) = 1.0;
jac_off1(2) = 0.0;
jac_off2(2) = 0.0;

jac_diag(n-1) = 1.0;
jac_off1(n-1) = 0.0;
jac_off2(n-1) = 0.0;

jac_diag(n) = 1.0;
jac_off1(n) = 0.0;
jac_off2(n) = 0.0;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Relax the linear system: dR/dU*du=-Res.
%  jd*duj + jo1*ujm1 + jo2*ujp1 = -res.
%  linear res = duj + 1/jd*(jo1*ujm1+jo2*ujp1+res).
%  duj^new = duj^old - omega*(linear_res)(j).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [du] = relax(n,jd,jo1,jo2,res)

 du = zeros(n,1);

 omega = 0.85;
 
 lres = zeros(n,1);
 
 for j=3:n-2;
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
 end 
  lres_norm0 = sum( abs(lres) )/n;
 
for irelax=1:500;
 
 for j=3:n-2; 
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
    du(j) = du(j) - omega*lres(j);
 end 
 
     lres_norm = sum( abs(lres) )/n;  
      %lres_norm/lres_norm0
  if lres_norm/lres_norm0 < 1.0e-02;
    % lres_norm/lres_norm0
   break;
  end

end

if lres_norm/lres_norm0 > 1.0e-02;
 display('Linear relaxation didnt converge')
end

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%






==> Matlab/burgers_solve_implicit_steady_advdiff.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 16;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itrmax = 500000;
itrmax = 1500;


CFL = 10000.0;
 cL = 1.0;
 cB = 0.0;
name_te = 'te_conv_linear'  
name_de = 'de_conv_linear' 
name_deca = 'deca_conv_linear' 


CFL = 100000.0;
 cL = 0.0;
 cB = 1.0;
name_te    = 'te_conv_visc_burgers'  
name_te_ca = 'te_ca_conv_visc_burgers'  
name_de    = 'de_conv_visc_burgers' 
name_deca  = 'deca_conv_visc_burgers' 
name_depc  = 'depc_conv_visc_burgers'

 nu = 1.0;
 
  flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
source_type = 1; %=1 point  , =1 cell average
   sol_type = 1; %=0 point  , =1 cell average
 
     ngrids = 4

 exact_type = 1; %DO NOT CHANGE THIS.

nkappa   = 3;

kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;


 
L1res = zeros(ngrids,nkappa);
heff  = zeros(ngrids,nkappa);


itrk    = zeros(itrmax,1);
for i=1:itrmax;
 itrk(i)=i;
end

itr_total = zeros(ngrids,nkappa);
  resnorm = zeros(itrmax,ngrids,nkappa);
 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;

 kap = kappa(ikappa);

% alpha = 1.0/(3.0*(1.0-kap));
 alpha = 2.0*(4.0-9.0*kap)/(3.0*(1.0-kap));
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+3);
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

  A = 2.0;

  r = zeros(n,1);

  u = zeros(n,1);
 ux = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     exact_type == 0
  u =   exp(A*x);
 ux = A*exp(A*x);
elseif exact_type == 1
  u  =      sin(A*x);
 ux  =    A*cos(A*x);
 uxx = -A*A*sin(A*x);
elseif exact_type == 2
  u = A*x.^2;
 ux = A*2.0*x;
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact cell averages
 uca = zeros(n,1);
for j=1:n;
 uca(j) = ( (cos(A*(-2*x(j) + dx)/2) - cos(A*(2*x(j) + dx)/2))/A )/dx;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 un = zeros(n,1);
  f = zeros(n,1);
 
for j=1:n;
    
 if source_type==0

 % Point evaluation of f(x) at xj.
  f(j) = cL*ux(j) + cB*u(j)*ux(j) - nu*uxx(j);

 elseif source_type==1

 %Interral of f(x) divided by dx:
 f(j) = ( cB*cos(A*(-2*x(j)+dx)/2)^2/2 - cB*cos(A*(2*x(j)+dx)/2)^2/2 ...
         + cL*(sin(A*(-2*x(j)+dx)/2)+sin(A*(2*x(j)+dx)/2))  )/dx...
         + A*nu/dx*( cos(A*(-2*x(j)+dx)/2) - cos(A*(2*x(j)+dx)/2) );

 end
 
 if     sol_type==0
  un(j) = u(j);
 elseif sol_type==1
  un(j) = uca(j);
 end
 
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
  r = residual(n,dx,u,kap,alpha,cL,cB,nu,f,flux_type);
  L1res(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  r = residual(n,dx,uca,kap,alpha,cL,cB,nu,f,flux_type);
  L1res_ca(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  
  r = residual(n,dx,un,kap,alpha,cL,cB,nu,f,flux_type);
  
  heff( igrid,ikappa) = dx;

 r0 = sum( abs(r(3:n-2)) )/(n-4); 
 
 for itr=1:itrmax;
     
            dt = 0.5*dx/max(abs(un(:)))*CFL;
  [jd,jo1,jo2] = jacobian(n,dx,un,alpha,cL,cB,nu,dt);
            du = relax(n,jd,jo1,jo2,r);
  
            un = un + 0.99*du;

             r = residual(n,dx,un,kap,alpha,cL,cB,nu,f,flux_type);
            rc = sum( abs(r(3:n-2)) )/(n-4) /r0;
  
    itr_total(igrid,ikappa) = itr;
  resnorm(itr,igrid,ikappa) = rc;

  if rc < 1.0e-07;
   break;
  end
  
 end
 
 sum( abs(r(3:n-2)) )/(n-4) /r0
 res_norm_final(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4) /r0;
 
%un = solve_res(n,dx,u,kap,cL,cB,f);
L1sol(igrid,ikappa) = sum( abs(un(3:n-2)-u(  3:n-2)) )/(n-4);
L1cag(igrid,ikappa) = sum( abs(un(3:n-2)-uca(3:n-2)) )/(n-4);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Point value solution from the cell-average.
 
 unpc = un;

 for j=3:n-2;

     uxxpc = ( u(j-1)-2.0*u(j)+u(j+1) )/dx^2;
   unpc(j) = un(j) - uxxpc/24.0*(dx)^2;

 end
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

L1pc(igrid,ikappa) = sum( abs(unpc(3:n-2)-u(3:n-2)) )/(n-4);

end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(100)
close(100)

figure(100)
hold on; 
grid off;

hold on

for gn = 1:ngrids;
    
nn = itr_total(gn,ikappa);
plot(itrk(1:nn),log10(resnorm(1:nn,gn,ikappa)),'r.-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 

%h=legend('Grid01','Grid02','Grid03','Grid04','Location','southwest');
%set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

legend('boxoff')

 xlabel( 'Iteration','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of residual','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     ikappa == 1
 name_itr = 'res_vs_itr_visc_burgers_kappa0'
elseif ikappa == 2
 name_itr = 'res_vs_itr_visc_burgers_kappa1o2'
elseif ikappa == 3
 name_itr = 'res_vs_itr_visc_burgers_kappa1o3'
elseif ikappa == 4
 name_itr = 'res_vs_itr_visc_burgers_kappa1'
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


print('-f100',[name_itr str_eps],'-depsc')
print('-f100',[name_itr str_jpg],'-djpeg')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


res_norm_final_values=res_norm_final(:,1:nkappa)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(1)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.0;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.6;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.0, -1.0  ])

print('-f1',[name_te str_eps],'-depsc')
print('-f1',[name_te str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(10)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.9;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res_ca(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.0, -1.0  ])

print('-f10',[name_te_ca str_eps],'-depsc')
print('-f10',[name_te_ca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -3.1;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -4.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -8.15, -2.0  ])

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -8.15, -2.0  ])

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(4)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1pc(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -8.15, -2.0  ])

print('-f4',[name_depc str_eps],'-depsc')
print('-f4',[name_depc str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
  f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,alpha,cL,cB,nu,f,flux_type)

res = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state
 
   uxj = ( u(j+1)-u(j-1) )/(2.0*dx);
  uxxj = ( u(j+1)-2*u(j)+u(j-1) )/(dx*dx);
   uL  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(j)+0.5*uxj*dx );

%   uL  = u(j) + uxj*( 0.5*dx) + 1.5*kap*uxxj*( ( 0.5*dx)^2-dx*dx/12.0 );

  if flux_type==0
      
   fL  = cL*uL + cB*uL*uL/2.0;
   fR  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fjm1 = physical_flux(u(j-1),cL,cB);
   fjp1 = physical_flux(u(j+1),cL,cB);
   fxj  = ( fjp1 - fjm1 )/(2.0*dx);
   fL   = kap*( fj + fk )/2.0 + (1-kap)*( fj+0.5*fxj*dx );
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state

   uxk = ( u(k+1)-u(k-1) )/(2.0*dx);
  uxxk = ( u(k+1)-2*u(k)+u(k-1) )/(dx*dx);
   uR  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(k)-0.5*uxk*dx );
  
%   uR  = u(k) + uxk*(-0.5*dx) + 1.5*kap*uxxk*( (-0.5*dx)^2-dx*dx/12.0 );
   
  if flux_type==0
      
   fR  = cL*uR + cB*uR*uR/2.0;
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fkm1 = physical_flux(u(k-1),cL,cB);
   fkp1 = physical_flux(u(k+1),cL,cB);
   fxk  = ( fkp1 - fkm1 )/(2.0*dx);
   fR   = kap*( fj + fk )/2.0 + (1-kap)*( fk-0.5*fxk*dx );
   
  end
  
%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.25;
     ws = abs( 0.5*(uL+uR) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;

  flux      = 0.5*( (fL+fR) - abs(dfdn)*(uR-uL) );
  flux_visc = nu*( ( u(k)-u(j) )/dx + 0.5*alpha/dx*(uR-uL) );

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 res(j) = res(j) + (flux-flux_visc);
 res(k) = res(k) - (flux-flux_visc);

end

%%% Forcing term: f=ux+u*ux
r = res/dx - f;

r(  1)=0.0;
r(  2)=0.0;
r(n-1)=0.0;
r(n  )=0.0;

res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian matrix
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [jac_diag,jac_off1,jac_off2] = jacobian(n,dx,u,alpha,cL,cB,nu,dt)

jac_diag = zeros(n,1);
jac_off1 = zeros(n,1);
jac_off2 = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

%   fL  = cL*uL + cB*uL*uL/2.0;
%   fR  = cL*uR + cB*uR*uR/2.0;
%   dfdn = cL + cB*0.5*(uL+uR);
%  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian

%  flux = 0.5*(f(uj)+f(uk)) - 0.5*abs(dfdn)*(u(k)-u(j));

 dfdn  = max( cL + cB*0.5*(u(j)+u(k)) , cB );
 
  delta = 1.25;
     ws = abs( 0.5*(u(j)+u(k)) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
 
 dfdn  = cL + cB*(1.7+ws);
 
 dfduj = 0.5*( cL+cB*u(j) ) - 0.5*abs(dfdn)*(-1.0);
 dfduk = 0.5*( cL+cB*u(k) ) - 0.5*abs(dfdn)*( 1.0);
 
 %flux_visc = nu*( ( u(k)-u(j) )/dx + 0.5*alpha/dx*(uR-uL) );
 dfduj_visc = nu*( -1.0/dx + 1.5* 0.5*alpha/dx*(-1.0) );
 dfduk_visc = nu*(  1.0/dx + 1.5* 0.5*alpha/dx*( 1.0) );
 
 jac_diag(j) = jac_diag(j) + (dfduj-dfduj_visc)/dx;
 jac_off2(j) = jac_off2(j) + (dfduk-dfduk_visc)/dx;
 
 jac_diag(k) = jac_diag(k) - (dfduk-dfduk_visc)/dx;
 jac_off1(k) = jac_off1(k) - (dfduj-dfduj_visc)/dx;

end

for j=3:n-2;
 jac_diag(j) = jac_diag(j) + 1.0/dt;
end;

%%% Dirichlet for j=1,2, n-1,n
 
jac_off1(3)   = 0.0;
jac_off2(n-2) = 0.0;

jac_diag(1) = 1.0;
jac_off1(1) = 0.0;
jac_off2(1) = 0.0;

jac_diag(2) = 1.0;
jac_off1(2) = 0.0;
jac_off2(2) = 0.0;

jac_diag(n-1) = 1.0;
jac_off1(n-1) = 0.0;
jac_off2(n-1) = 0.0;

jac_diag(n) = 1.0;
jac_off1(n) = 0.0;
jac_off2(n) = 0.0;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Relax the linear system: dR/dU*du=-Res.
%  jd*duj + jo1*ujm1 + jo2*ujp1 = -res.
%  linear res = duj + 1/jd*(jo1*ujm1+jo2*ujp1+res).
%  duj^new = duj^old - omega*(linear_res)(j).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [du] = relax(n,jd,jo1,jo2,res)

 du = zeros(n,1);

 omega = 0.85;
 
 lres = zeros(n,1);
 
 for j=3:n-2;
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
 end 
  lres_norm0 = sum( abs(lres) )/n;
 
for irelax=1:500;
 
 for j=3:n-2; 
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
    du(j) = du(j) - omega*lres(j);
 end 
 
     lres_norm = sum( abs(lres) )/n;  
      %lres_norm/lres_norm0
  if lres_norm/lres_norm0 < 1.0e-02;
    % lres_norm/lres_norm0
   break;
  end

end

if lres_norm/lres_norm0 > 1.0e-02;
 display('Linear relaxation didnt converge')
end

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%






==> Matlab/burgers_solve_implicit_steady_advdiff_alpha3o2.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 16;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itrmax = 500000;
itrmax = 1500;


CFL = 10000.0;
 cL = 1.0;
 cB = 0.0;
name_te = 'te_conv_linear'  
name_de = 'de_conv_linear' 
name_deca = 'deca_conv_linear' 


CFL = 100000.0;
 cL = 0.0;
 cB = 1.0;
name_te    = 'te_conv_visc_burgers_alpha3o2'  
name_te_ca = 'te_ca_conv_visc_burgers_alpha3o2'  
name_de    = 'de_conv_visc_burgers_alpha3o2' 
name_deca  = 'deca_conv_visc_burgers_alpha3o2' 
name_depc  = 'depc_conv_visc_burgers_alpha3o2'

 nu = 1.0;
 
  flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
source_type = 1; %=1 point  , =1 cell average
   sol_type = 1; %=0 point  , =1 cell average
 
     ngrids = 4

 exact_type = 1; %DO NOT CHANGE THIS.

nkappa   = 3;

kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;


 
L1res = zeros(ngrids,nkappa);
heff  = zeros(ngrids,nkappa);


itrk    = zeros(itrmax,1);
for i=1:itrmax;
 itrk(i)=i;
end

itr_total = zeros(ngrids,nkappa);
  resnorm = zeros(itrmax,ngrids,nkappa);
 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;

 kap = kappa(ikappa);

% alpha = 1.0/(3.0*(1.0-kap));
 alpha = 3.0/2.0; %2.0*(4.0-9.0*kap)/(3.0*(1.0-kap));
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+3);
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

  A = 2.0;

  r = zeros(n,1);

  u = zeros(n,1);
 ux = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     exact_type == 0
  u =   exp(A*x);
 ux = A*exp(A*x);
elseif exact_type == 1
  u  =      sin(A*x);
 ux  =    A*cos(A*x);
 uxx = -A*A*sin(A*x);
elseif exact_type == 2
  u = A*x.^2;
 ux = A*2.0*x;
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact cell averages
 uca = zeros(n,1);
for j=1:n;
 uca(j) = ( (cos(A*(-2*x(j) + dx)/2) - cos(A*(2*x(j) + dx)/2))/A )/dx;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 un = zeros(n,1);
  f = zeros(n,1);
 
for j=1:n;
    
 if source_type==0

 % Point evaluation of f(x) at xj.
  f(j) = cL*ux(j) + cB*u(j)*ux(j) - nu*uxx(j);

 elseif source_type==1

 %Interral of f(x) divided by dx:
 f(j) = ( cB*cos(A*(-2*x(j)+dx)/2)^2/2 - cB*cos(A*(2*x(j)+dx)/2)^2/2 ...
         + cL*(sin(A*(-2*x(j)+dx)/2)+sin(A*(2*x(j)+dx)/2))  )/dx...
         + A*nu/dx*( cos(A*(-2*x(j)+dx)/2) - cos(A*(2*x(j)+dx)/2) );

 end
 
 if     sol_type==0
  un(j) = u(j);
 elseif sol_type==1
  un(j) = uca(j);
 end
 
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
  r = residual(n,dx,u,kap,alpha,cL,cB,nu,f,flux_type);
  L1res(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  r = residual(n,dx,uca,kap,alpha,cL,cB,nu,f,flux_type);
  L1res_ca(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4);
  
  
  r = residual(n,dx,un,kap,alpha,cL,cB,nu,f,flux_type);
  
  heff( igrid,ikappa) = dx;

 r0 = sum( abs(r(3:n-2)) )/(n-4); 
 
 for itr=1:itrmax;
     
            dt = 0.5*dx/max(abs(un(:)))*CFL;
  [jd,jo1,jo2] = jacobian(n,dx,un,alpha,cL,cB,nu,dt);
            du = relax(n,jd,jo1,jo2,r);
  
            un = un + 0.99*du;

             r = residual(n,dx,un,kap,alpha,cL,cB,nu,f,flux_type);
            rc = sum( abs(r(3:n-2)) )/(n-4) /r0;
  
    itr_total(igrid,ikappa) = itr;
  resnorm(itr,igrid,ikappa) = rc;

  if rc < 1.0e-07;
   break;
  end
  
 end
 
 sum( abs(r(3:n-2)) )/(n-4) /r0
 res_norm_final(igrid,ikappa) = sum( abs(r(3:n-2)) )/(n-4) /r0;
 
%un = solve_res(n,dx,u,kap,cL,cB,f);
L1sol(igrid,ikappa) = sum( abs(un(3:n-2)-u(  3:n-2)) )/(n-4);
L1cag(igrid,ikappa) = sum( abs(un(3:n-2)-uca(3:n-2)) )/(n-4);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Point value solution from the cell-average.
 
 unpc = un;

 for j=3:n-2;

     uxxpc = ( u(j-1)-2.0*u(j)+u(j+1) )/dx^2;
   unpc(j) = un(j) - uxxpc/24.0*(dx)^2;

 end
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

L1pc(igrid,ikappa) = sum( abs(unpc(3:n-2)-u(3:n-2)) )/(n-4);

end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(100)
close(100)

figure(100)
hold on; 
grid off;

hold on

for gn = 1:ngrids;
    
nn = itr_total(gn,ikappa);
plot(itrk(1:nn),log10(resnorm(1:nn,gn,ikappa)),'r.-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 

%h=legend('Grid01','Grid02','Grid03','Grid04','Location','southwest');
%set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

legend('boxoff')

 xlabel( 'Iteration','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of residual','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if     ikappa == 1
 name_itr = 'res_vs_itr_visc_burgers_kappa0'
elseif ikappa == 2
 name_itr = 'res_vs_itr_visc_burgers_kappa1o2'
elseif ikappa == 3
 name_itr = 'res_vs_itr_visc_burgers_kappa1o3'
elseif ikappa == 4
 name_itr = 'res_vs_itr_visc_burgers_kappa1'
end 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


print('-f100',[name_itr str_eps],'-depsc')
print('-f100',[name_itr str_jpg],'-djpeg')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


res_norm_final_values=res_norm_final(:,1:nkappa)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(1)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.0;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.6;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.0, -1.0  ])

print('-f1',[name_te str_eps],'-depsc')
print('-f1',[name_te str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(10)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.9;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1res_ca(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1res_ca(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1res(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of truncation error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -7.0, -1.0  ])

print('-f10',[name_te_ca str_eps],'-depsc')
print('-f10',[name_te_ca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -3.1;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -4.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -8.15, -2.0  ])

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -8.15, -2.0  ])

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(4)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -2.4;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1pc(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-2.2,-1,  -8.15, -2.0  ])

print('-f4',[name_depc str_eps],'-depsc')
print('-f4',[name_depc str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
  f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,alpha,cL,cB,nu,f,flux_type)

res = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state
 
   uxj = ( u(j+1)-u(j-1) )/(2.0*dx);
  uxxj = ( u(j+1)-2*u(j)+u(j-1) )/(dx*dx);
   uL  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(j)+0.5*uxj*dx );

%   uL  = u(j) + uxj*( 0.5*dx) + 1.5*kap*uxxj*( ( 0.5*dx)^2-dx*dx/12.0 );

  if flux_type==0
      
   fL  = cL*uL + cB*uL*uL/2.0;
   fR  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fjm1 = physical_flux(u(j-1),cL,cB);
   fjp1 = physical_flux(u(j+1),cL,cB);
   fxj  = ( fjp1 - fjm1 )/(2.0*dx);
   fL   = kap*( fj + fk )/2.0 + (1-kap)*( fj+0.5*fxj*dx );
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state

   uxk = ( u(k+1)-u(k-1) )/(2.0*dx);
  uxxk = ( u(k+1)-2*u(k)+u(k-1) )/(dx*dx);
   uR  = kap*( u(j)+u(k) )/2.0 + (1-kap)*( u(k)-0.5*uxk*dx );
  
%   uR  = u(k) + uxk*(-0.5*dx) + 1.5*kap*uxxk*( (-0.5*dx)^2-dx*dx/12.0 );
   
  if flux_type==0
      
   fR  = cL*uR + cB*uR*uR/2.0;
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fj   = physical_flux(u(j  ),cL,cB);
   fk   = physical_flux(u(k  ),cL,cB);
   fkm1 = physical_flux(u(k-1),cL,cB);
   fkp1 = physical_flux(u(k+1),cL,cB);
   fxk  = ( fkp1 - fkm1 )/(2.0*dx);
   fR   = kap*( fj + fk )/2.0 + (1-kap)*( fk-0.5*fxk*dx );
   
  end
  
%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.25;
     ws = abs( 0.5*(uL+uR) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;

  flux      = 0.5*( (fL+fR) - abs(dfdn)*(uR-uL) );
  flux_visc = nu*( ( u(k)-u(j) )/dx + 0.5*alpha/dx*(uR-uL) );

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 res(j) = res(j) + (flux-flux_visc);
 res(k) = res(k) - (flux-flux_visc);

end

%%% Forcing term: f=ux+u*ux
r = res/dx - f;

r(  1)=0.0;
r(  2)=0.0;
r(n-1)=0.0;
r(n  )=0.0;

res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian matrix
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [jac_diag,jac_off1,jac_off2] = jacobian(n,dx,u,alpha,cL,cB,nu,dt)

jac_diag = zeros(n,1);
jac_off1 = zeros(n,1);
jac_off2 = zeros(n,1);

for j=2:n-2; %faces cells 3,4,5,...,n-2

  k = j+1;

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

%   fL  = cL*uL + cB*uL*uL/2.0;
%   fR  = cL*uR + cB*uR*uR/2.0;
%   dfdn = cL + cB*0.5*(uL+uR);
%  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Jacobian

%  flux = 0.5*(f(uj)+f(uk)) - 0.5*abs(dfdn)*(u(k)-u(j));

 dfdn  = max( cL + cB*0.5*(u(j)+u(k)) , cB );
 
  delta = 1.25;
     ws = abs( 0.5*(u(j)+u(k)) );
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
 
 dfdn  = cL + cB*(1.7+ws);
 
 dfduj = 0.5*( cL+cB*u(j) ) - 0.5*abs(dfdn)*(-1.0);
 dfduk = 0.5*( cL+cB*u(k) ) - 0.5*abs(dfdn)*( 1.0);
 
 %flux_visc = nu*( ( u(k)-u(j) )/dx + 0.5*alpha/dx*(uR-uL) );
 dfduj_visc = nu*( -1.0/dx + 1.5* 0.5*alpha/dx*(-1.0) );
 dfduk_visc = nu*(  1.0/dx + 1.5* 0.5*alpha/dx*( 1.0) );
 
 jac_diag(j) = jac_diag(j) + (dfduj-dfduj_visc)/dx;
 jac_off2(j) = jac_off2(j) + (dfduk-dfduk_visc)/dx;
 
 jac_diag(k) = jac_diag(k) - (dfduk-dfduk_visc)/dx;
 jac_off1(k) = jac_off1(k) - (dfduj-dfduj_visc)/dx;

end

for j=3:n-2;
 jac_diag(j) = jac_diag(j) + 1.0/dt;
end;

%%% Dirichlet for j=1,2, n-1,n
 
jac_off1(3)   = 0.0;
jac_off2(n-2) = 0.0;

jac_diag(1) = 1.0;
jac_off1(1) = 0.0;
jac_off2(1) = 0.0;

jac_diag(2) = 1.0;
jac_off1(2) = 0.0;
jac_off2(2) = 0.0;

jac_diag(n-1) = 1.0;
jac_off1(n-1) = 0.0;
jac_off2(n-1) = 0.0;

jac_diag(n) = 1.0;
jac_off1(n) = 0.0;
jac_off2(n) = 0.0;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Relax the linear system: dR/dU*du=-Res.
%  jd*duj + jo1*ujm1 + jo2*ujp1 = -res.
%  linear res = duj + 1/jd*(jo1*ujm1+jo2*ujp1+res).
%  duj^new = duj^old - omega*(linear_res)(j).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [du] = relax(n,jd,jo1,jo2,res)

 du = zeros(n,1);

 omega = 0.85;
 
 lres = zeros(n,1);
 
 for j=3:n-2;
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
 end 
  lres_norm0 = sum( abs(lres) )/n;
 
for irelax=1:500;
 
 for j=3:n-2; 
  lres(j) = du(j) + 1.0/jd(j)*( jo1(j)*du(j-1) + jo2(j)*du(j+1) + res(j) );
    du(j) = du(j) - omega*lres(j);
 end 
 
     lres_norm = sum( abs(lres) )/n;  
      %lres_norm/lres_norm0
  if lres_norm/lres_norm0 < 1.0e-02;
    % lres_norm/lres_norm0
   break;
  end

end

if lres_norm/lres_norm0 > 1.0e-02;
 display('Linear relaxation didnt converge')
end

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%






==> Matlab/burgers_solve_time_dependent.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 16;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itr_max = 1000;
     dt = 0.001;
     cL = 1.0;
     cB = 0.0;
name_de   = 'exp_de_conv_linear_f1s0' 
name_deca = 'exp_deca_conv_linear_f1s0' 
name_depc = 'exp_deca_conv_linear_f1s0' 


for icase=1:1;

close('all')

itr_max = 840;
     dt = 0.000125; %1.0e-5
     cL = 0.0;
     cB = 1.0;
     
     initial_correction = 0;

 if icase==5;
   name_de   = 'exp_burgers_de_conv_f0s0' 
   name_deca = 'exp_burgers_deca_conv_f0s0' 
   name_depc = 'exp_burgers_depc_conv_f0s0' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==1;     
   name_de   = 'exp_burgers_de_conv_f0s0c' 
   name_deca = 'exp_burgers_deca_conv_f0s0c' 
   name_depc = 'exp_burgers_depc_conv_f0s0c' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average    
     initial_correction = 1;
 elseif icase==4;
   name_de   = 'exp_burgers_de_conv_f0s1' 
   name_deca = 'exp_burgers_deca_conv_f0s1' 
   name_depc = 'exp_burgers_depc_conv_f0s1' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average
 elseif icase==3;     
   name_de   = 'exp_burgers_de_conv_f1s0' 
   name_deca = 'exp_burgers_deca_conv_f1s0' 
   name_depc = 'exp_burgers_depc_conv_f1s0' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==2;     
   name_de   = 'exp_burgers_de_conv_f1s1' 
   name_deca = 'exp_burgers_deca_conv_f1s1' 
   name_depc = 'exp_burgers_depc_conv_f1s1' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average    
 end 
 
    rk_type = 3
 exact_type = 1; %DO NOT CHANGE THIS.

     ngrids = 7
     nkappa = 3
  
kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;

heff  = zeros(ngrids,nkappa);
L1sol = zeros(ngrids,nkappa);
L1cag = zeros(ngrids,nkappa);
L1pc  = zeros(ngrids,nkappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;
    
 close('all')

 kap = kappa(ikappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+4);
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

   u = zeros(n,1);
 uca = zeros(n,1);
 upc = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact point value

    u = zeros(n,1);
  uca = zeros(n,1);
  
    A = 2.0*pi;

 for j=1:n;
   % No iteration at time=0.0.
   [u(j),uca(j)] = exact_sol(u(j),A,cL,cB,x(j),dx,0.0);
 end
 

if icase==1 && igrid==1;
if ikappa==1;
figure(2000)
hold on; 
grid off;
loyolagreen = 1/255*[0,104,87];
plot(x,uca ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 

h=legend('Initial solution (cell averages)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 name_initial = 'exp_burgers_intial_igrid01';
 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')
  print('-f2000',[name_initial str_eps],'-depsc')
  print('-f2000',[name_initial str_jpg],'-djpeg')
 close(2000)
end;
end;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Numerical solution (Initial)

  un   = zeros(n,1);
  unpc = zeros(n,1);
  
 if     sol_type==0
  un = u;
 elseif sol_type==1
  un = uca;
 end
 
 if  initial_correction==1;
     
  un0   = zeros(n,1);
  
     uxxpc = ( un(n-1)-2.0*un(1)+un(2) )/dx^2;
   un0(1) = un(1) + uxxpc/24.0*(dx)^2;
   
 for j=2:n-1;

     uxxpc = ( un(j-1)-2.0*un(j)+un(j+1) )/dx^2;
   un0(j) = un(j) + uxxpc/24.0*(dx)^2;

 end
 
     uxxpc = ( un(n-1)-2.0*un(n)+un(2) )/dx^2;
   un0(n) = un(n) + uxxpc/24.0*(dx)^2;
   
   un=un0;
   
 end;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
   time = 0.0;
      r = zeros(n,1);
      
  heff(igrid,ikappa) = dx;
 
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
 for itr=1:itr_max;

   time = time + dt;
  
  if     rk_type==2

    r = residual(n,dx,un,kap,cL,cB,flux_type);
   u1 = un - dt*r;

    r = residual(n,dx,u1,kap,cL,cB,flux_type);
   u2 = (un+u1)/2.0 - 1.0/2.0*dt*r;
   un = u2;

  elseif rk_type==3

    r = residual(n,dx,un,kap,cL,cB,flux_type);
   u1 = un - dt*r;

    r = residual(n,dx,u1,kap,cL,cB,flux_type);
   u2 = (3.0*un+u1)/4.0 - 1.0/4.0*dt*r;
 
    r = residual(n,dx,u2,kap,cL,cB,flux_type);
   u1 = (un+2.0*u2)/3.0 - 2.0/3.0*dt*r;
   un = u1;
 
  end

 end
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact soltuion at final time

 for j=1:n;
     
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %(1)Point value exact solution
  
   % Iterate for u with u as initial.
       u_initial = u(j);
   [u(j),uca(j)] = exact_sol(u_initial,A,cL,cB,x(j),dx,time);

  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %(2)Cell average exact solution
  
   % t=[-1,1], x=xj+(dx/2)*t.

    t1 = -sqrt(3.0/5.0);
    t2 = 0.0;
    t3 =  sqrt(3.0/5.0);

     u_initial = u(j);
   [uu1,utemp] = exact_sol(u_initial,A,cL,cB, x(j)+dx/2.0*t1, dx,time);
   [uu3,utemp] = exact_sol(u_initial,A,cL,cB, x(j)+dx/2.0*t3, dx,time);

        uca(j) = ( 8.0*u(j) + 5.0*(uu1+uu3) )/9.0 * (dx/2.0) /dx;

 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

     
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Point value solution from the cell-average.
 
     uxxpc = ( un(n-1)-2.0*un(1)+un(2) )/dx^2;
   unpc(1) = un(1) - uxxpc/24.0*(dx)^2;
   
 for j=2:n-1;

     uxxpc = ( un(j-1)-2.0*un(j)+un(j+1) )/dx^2;
   unpc(j) = un(j) - uxxpc/24.0*(dx)^2;

 end
 
     uxxpc = ( un(n-1)-2.0*un(n)+un(2) )/dx^2;
   unpc(n) = un(n) - uxxpc/24.0*(dx)^2;
    
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
   
L1sol(igrid,ikappa) = sum( abs(un(1:n)-u(  1:n)) )/(n);
L1cag(igrid,ikappa) = sum( abs(un(1:n)-uca(1:n)) )/(n-2);
L1pc( igrid,ikappa) = sum( abs(unpc(1:n)-u(1:n)) )/(n-2);

figure(1000)
hold on; 
grid off;

loyolagreen = 1/255*[0,104,87];

plot(x,uca ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 

%icase==1  
if icase==1;
   
%if igrid==1;

if ikappa==1
%  name_grid1 = 'exp_burgers_icase1_kappa0p0_igrid01';
  name_grid1 = ['exp_burgers_icase1_kappa0p0_igrid_' int2str(igrid)]
plot(x,un,'k-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==2
%  name_grid1 = 'exp_burgers_icase1_kappa1o2_igrid01';
  name_grid1 = ['exp_burgers_icase1_kappa1o2_igrid_' int2str(igrid)]
plot(x,un,'b:','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==3
%  name_grid1 = 'exp_burgers_icase1_kappa1o3_igrid01';
  name_grid1 = ['exp_burgers_icase1_kappa1o3_igrid_' int2str(igrid)]
plot(x,un,'r-.','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==4
%  name_grid1 = 'exp_burgers_icase1_kappa1p0_igrid01';
  name_grid1 = ['exp_burgers_icase1_kappa1p0_igrid_' int2str(igrid)]
plot(x,un,'g--','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
end

h=legend('Exact (cell averages)','Numerical (cell averages)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')

  print('-f1000',[name_grid1 str_eps],'-depsc')
  print('-f1000',[name_grid1 str_jpg],'-djpeg')
 
 % stop 
 close(1000)

 
figure(1001)
hold on; 
grid off;

loyolagreen = 1/255*[0,104,87];

plot(x,uca ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 
 
%  name_grid1e = 'exp_burgers_icase1_exact_igrid01'; 
  name_grid1e = ['exp_burgers_icase1_exact_igrid_' int2str(igrid)]

h=legend('Exact (cell averages)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')

  print('-f1001',[name_grid1e str_eps],'-depsc')
  print('-f1001',[name_grid1e str_jpg],'-djpeg')
 
 % stop 
 close(1001)
 
 
%end; %igrid
end; %case=1



end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -1.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-3.5,-1,  -10, -2  ])

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -1.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-3.5,-1,  -10, -2  ])

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')





%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(4)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -1.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -3.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1pc(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1pc(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])
axis([-3.5,-1,  -10, -2  ])

print('-f4',[name_depc str_eps],'-depsc')
print('-f4',[name_depc str_jpg],'-djpeg')




end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [up,uc] = exact_sol(uj,A,cL,cB,xj,dx,time)
 
   ups = sin(A*( xj-(cL+cB*uj)*time) );
   
  for itr=1:10000;
  
    xi = xj-(cL+cB*ups)*time;
    up = sin( A*(xi) );
    uc = ( (cos(A*(-2.0*xi+dx)/2.0)-cos(A*(2.0*xi+dx)/2.0))/A )/dx;
   
   if abs(up-ups)<1.0e-12;
%     display('Exact solution converged!!!!')
%     itr
%      xj
%      up-ups
    break
   else
    if itr==10000;
     display('Exact solution did not converge...')
     stop
    end;
   end
   
    ups = up;
    
  end;
  
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
  f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,cL,cB,flux_type)

 res = zeros(n  ,1);
 r   = zeros(n  ,1);
 up  = zeros(n+4,1);

%%% NOTE: u1 = un since x1=0.0 and xn=1.0, which coincide for periodic.
% A alrger solution array
%%% u1  ,   u2,   u3, u4,.............., un  , unp1, unp2,  unp3, unp4
% stores
%%% unm2, unm1, | u1, u2,.............., unm2, unm1, un  ,| u2  , u3
%%%              =un                                =u1

 up(1  ) = u(n-2);
 up(2  ) = u(n-1);
 
for j=1:n;
 up(j+2) = u(j);
end

 up(n+3) = u(2);
 up(n+4) = u(3);

for i=2:n+2; %

           %j-k
  j = i  ; %2-3, 3-4, 4-5, ... , (n+2)-(n+3).
  k = i+1; %

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state: right of the cell j.
 
    uL = kappa_reconstruction(up(j-1),up(j),up(j+1),dx,kap,1);

  if     flux_type==0
      
   fL  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(up(j  ),cL,cB);
   fjm1 = physical_flux(up(j-1),cL,cB);
   fjp1 = physical_flux(up(j+1),cL,cB);
     fL = kappa_reconstruction(fjm1,fj,fjp1,dx,kap,1);
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state: left of the cell k.

    uR = kappa_reconstruction(up(k-1),up(k),up(k+1),dx,kap,0);
    
  if     flux_type==0
      
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fk   = physical_flux(up(k  ),cL,cB);
   fkm1 = physical_flux(up(k-1),cL,cB);
   fkp1 = physical_flux(up(k+1),cL,cB);
     fR = kappa_reconstruction(fkm1,fk,fkp1,dx,kap,0);
   
  end

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.015;
     ws = 0.5*(uL+uR);
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;
  
  flux = 0.5*(fL+fR) - 0.01*0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 if     j==2;
     
  res(k-2) = res(k-2) - flux;
 
 elseif j==n+2;
     
  res(j-2) = res(j-2) + flux;
  
 else
     
  res(j-2) = res(j-2) + flux;
  res(k-2) = res(k-2) - flux;
  
 end

 
end

   r = res/dx;
 res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [aF] = kappa_reconstruction(ajm1,aj,ajp1,dx,kap,iface)
  
   axj = ( ajp1-ajm1 )/(2.0*dx);
  axxj = ( ajp1-2.0*aj+ajm1 )/(dx*dx);
  
  % Left face of the cell j
   if iface==0
       
    aF  = aj + axj*(-0.5*dx) + 1.5*kap*axxj*( (-0.5*dx)^2-dx*dx/12.0 );
    
  % Right face of the cell j
   elseif iface==1
       
    aF  = aj + axj*( 0.5*dx) + 1.5*kap*axxj*( ( 0.5*dx)^2-dx*dx/12.0 );   
    
   else
    
    display('Invalid input iface in kappa_reconstruction...')
    stop
    
   end
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




==> Matlab/burgers_solve_time_dependent_linear.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 12;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itr_max = 4000;
     dt = 0.00001;
     cL = 0.0;
     cB = 1.0;
name_de   = 'exp_de_conv_burgers' 
name_decs = 'exp_deca_conv_burgers'

for icase=1:1;

close('all')

itr_max =     10000;
     dt = 1.0/10000.0;
     cL = 1.0;
     cB = 0.0;
 
 if icase==1;
   name_de   = 'exp_de_conv_linear_f0s0' 
   name_deca = 'exp_deca_conv_linear_f0s0' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==2;     
   name_de   = 'exp_de_conv_linear_f0s1' 
   name_deca = 'exp_deca_conv_linear_f0s1' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average
 elseif icase==3;     
   name_de   = 'exp_de_conv_linear_f1s0' 
   name_deca = 'exp_deca_conv_linear_f1s0' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==4;     
   name_de   = 'exp_de_conv_linear_f1s1' 
   name_deca = 'exp_deca_conv_linear_f1s1' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average    
 end 
 
 
   rk_type = 3

 
 exact_type = 1; %DO NOT CHANGE THIS.

     ngrids = 7
     nkappa = 3
  
kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;

heff  = zeros(ngrids,nkappa);
L1sol = zeros(ngrids,nkappa);
L1cag = zeros(ngrids,nkappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;

 close('all')
 
 kap = kappa(ikappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+3);
  x = linspace(0,1,n)';
 dx = x(2)-x(1);

  A = 2.0*pi;

   u = zeros(n,1);
 uca = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact point value

  u = zeros(n,1);
  u = sin(A*x); 
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact cell average

  uca = zeros(n,1);
 for j=1:n;
  uca(j) = ( (cos(A*(-2*x(j)+dx)/2) - cos(A*(2*x(j)+dx)/2))/A )/dx;
 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Numerical solution (Initial)

  un = zeros(n,1);
  
 if     sol_type==0
  un = u;
 elseif sol_type==1
  un = uca;
 end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
  time = 0.0;
     r = zeros(n,1);
   
  heff(igrid,ikappa) = dx;
 
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
 for itr=1:itr_max;

   time = time + dt;
  
  if     rk_type==2

    r = residual(n,dx,un,kap,cL,cB,flux_type);
   u1 = un - dt*r;

    r = residual(n,dx,u1,kap,cL,cB,flux_type);
   u2 = (un+u1)/2.0 - 1.0/2.0*dt*r;
   un = u2;

  elseif rk_type==3

    r = residual(n,dx,un,kap,cL,cB,flux_type);
   u1 = un - dt*r;

    r = residual(n,dx,u1,kap,cL,cB,flux_type);
   u2 = (3.0*un+u1)/4.0 - 1.0/4.0*dt*r;
 
    r = residual(n,dx,u2,kap,cL,cB,flux_type);
   u1 = (un+2.0*u2)/3.0 - 2.0/3.0*dt*r;
   un = u1;
 
  end

 end
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact soltuion at final time

 for j=1:n;
   % Iterate for u with un as initial.
   [u(j),uca(j)] = exact_sol(u(j),A,cL,cB,x(j),dx,time);
 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

L1sol(igrid,ikappa) = sum( abs(un(1:n)-u(  1:n)) )/(n);
L1cag(igrid,ikappa) = sum( abs(un(1:n)-uca(1:n)) )/(n);

figure(1000)
hold on; 
grid off;

loyolagreen = 1/255*[0,104,87];

plot(x,u ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 


if ikappa==1
  name_grid1 = 'exp_icase1_kappa0p0_igrid01';
plot(x,un,'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==2
  name_grid1 = 'exp_icase1_kappa1o2_igrid01';
plot(x,un,'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==3
  name_grid1 = 'exp_icase1_kappa1o3_igrid01';
plot(x,un,'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==4
  name_grid1 = 'exp_icase1_kappa1p0_igrid01';
plot(x,un,'gd-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
end

%icase==1 -> Point valued solutions.
if icase==1 && igrid==1;
    
h=legend('Exact (point values)','Numerical (point values)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')

  print('-f1000',[name_grid1 str_eps],'-depsc')
  print('-f1000',[name_grid1 str_jpg],'-djpeg')
 
 % stop 
 close(1000)
 
end

end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -0.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -2.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

axis([-3.5, -1.0, -10.0, 0.0]);

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -0.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -2.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

axis([-3.5, -1.0, -10.0, 0.0]);

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')


end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [up,uc] = exact_sol(uj,A,cL,cB,xj,dx,time)
 
   ups = sin(A*( xj-(cL+cB*uj)*time) );
   
  for itr=1:1;
   
    
    up = sin(A*( xj-(cL+cB*ups)*time) );
   
    xi = xj-(cL+cB*up)*time;
    uc = ( (cos(A*(-2.0*xi+dx)/2.0)-cos(A*(2.0*xi+dx)/2.0))/A )/dx;
   
   if abs(up-ups)<1.0e-8;
    break
   else
    if itr==10000;
     display('Exact solution did not converge...')
     ups
     up
     stop
    end;
   end
   
    ups = up;
    
  end;
  
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
   f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,dx,u,kap,cL,cB,flux_type)

 res = zeros(n  ,1);
 r   = zeros(n  ,1);
 up  = zeros(n+4,1);

%%% NOTE: u1 = un since x1=0.0 and xn=1.0, which coincide for periodic.
% A alrger solution array
%%% u1  ,   u2,   u3, u4,.............., un  , unp1, unp2,  unp3, unp4
% stores
%%% unm2, unm1, | u1, u2,.............., unm2, unm1, un  ,| u2  , u3
%%%              =un                                =u1

 up(1  ) = u(n-2);
 up(2  ) = u(n-1);
 
for j=1:n;
 up(j+2) = u(j);
end

 up(n+3) = u(2);
 up(n+4) = u(3);

for i=2:n+2; %

           %j-k
  j = i  ; %2-3, 3-4, 4-5, ... , (n+2)-(n+3).
  k = i+1; %

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state
 
   uxj = ( up(j+1)-up(j-1) )/(2.0*dx);
  uxxj = ( up(j+1)-2.0*up(j)+up(j-1) )/(dx*dx);
   uL  = kap*( up(j)+up(k) )/2.0 + (1-kap)*( up(j)+0.5*uxj*dx );

%   uL  = up(j) + uxj*( 0.5*dx) + 1.5*kap*uxxj*( ( 0.5*dx)^2-dx*dx/12.0 );

  if     flux_type==0
      
   fL  = cL*uL + cB*uL*uL/2.0;
   fR  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(up(j  ),cL,cB);
   fk   = physical_flux(up(k  ),cL,cB);
   fjm1 = physical_flux(up(j-1),cL,cB);
   fjp1 = physical_flux(up(j+1),cL,cB);
   fxj  = ( fjp1 - fjm1 )/(2.0*dx);
   fL   = kap*( fj + fk )/2.0 + (1-kap)*( fj+0.5*fxj*dx );
  
  end
   
%%%%%%%%%%%%%%%%%%%%%%%%
% Right state

   uxk = ( up(k+1)-up(k-1) )/(2.0*dx);
  uxxk = ( up(k+1)-2.0*up(k)+up(k-1) )/(dx*dx);
   uR  = kap*( up(j)+up(k) )/2.0 + (1-kap)*( up(k)-0.5*uxk*dx );
  
%   uR  = up(k) + uxk*(-0.5*dx) + 1.5*kap*uxxk*( (-0.5*dx)^2-dx*dx/12.0 );
   
  if     flux_type==0
      
   fR  = cL*uR + cB*uR*uR/2.0;
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fj   = physical_flux(up(j  ),cL,cB);
   fk   = physical_flux(up(k  ),cL,cB);
   fkm1 = physical_flux(up(k-1),cL,cB);
   fkp1 = physical_flux(up(k+1),cL,cB);
   fxk  = ( fkp1 - fkm1 )/(2.0*dx);
   fR   = kap*( fj + fk )/2.0 + (1-kap)*( fk-0.5*fxk*dx );
   
  end

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.015;
     ws = 0.5*(uL+uR);
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;
  
  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 if     j==2;
     
  res(k-2) = res(k-2) - flux;
 
 elseif j==n+2;
     
  res(j-2) = res(j-2) + flux;
  
 else
     
  res(j-2) = res(j-2) + flux;
  res(k-2) = res(k-2) - flux;
  
 end

 
end

   r = res/dx;
 res = r;

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> Matlab/burgers_solve_time_dependent_linear_irrg.m <==

clear
close('all')
format long

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 11;
  ylabel_FontSize = 11;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 12;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

itr_max = 4000;
     dt = 0.00001;
     cL = 0.0;
     cB = 1.0;
name_de   = 'irrg_exp_de_conv_burgers' 
name_decs = 'irrg_exp_deca_conv_burgers'

for icase=1:1;

close('all')

itr_max = 10000;
     dt = 1.0/10000.0;
     cL = 1.0;
     cB = 0.0;
 
 if icase==2;
   name_de   = 'irrg_exp_de_conv_linear_f0s0' 
   name_deca = 'irrg_exp_deca_conv_linear_f0s0' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==1;     
   name_de   = 'irrg_exp_de_conv_linear_f0s1' 
   name_deca = 'irrg_exp_deca_conv_linear_f0s1' 
   flux_type = 0; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average
 elseif icase==3;     
   name_de   = 'irrg_exp_de_conv_linear_f1s0' 
   name_deca = 'irrg_exp_deca_conv_linear_f1s0' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 0; %=0 point  , =1 cell average
 elseif icase==4;     
   name_de   = 'irrg_exp_de_conv_linear_f1s1' 
   name_deca = 'irrg_exp_deca_conv_linear_f1s1' 
   flux_type = 1; %=0 uL^%2/2, =1 fj+fx*...
    sol_type = 1; %=0 point  , =1 cell average    
 end 
 
   rk_type = 3

 exact_type = 1; %DO NOT CHANGE THIS.

     ngrids = 8
     nkappa = 3
  
kappa(1) = 0.0;
kappa(2) = 1.0/2.0;
kappa(3) = 1.0/3.0;
kappa(4) = 1.0;

heff  = zeros(ngrids,nkappa);
L1sol = zeros(ngrids,nkappa);
L1cag = zeros(ngrids,nkappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ikappa=1:nkappa;

 close('all')
 
 kap = kappa(ikappa);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for igrid=1:ngrids;

   igrid
   kap
    
  n = 2^(igrid+3);
  x = linspace(0,1,n)';
  
 for j=2:n-1;
    rn1 = rand(1,1);
    rn2 = rand(1,1);
   x(j) = x(j) + 0.55* 0.5*( rn1*(x(j)-x(j-1)) + rn2*(x(j+1)-x(j))  );
 end
 
 for j=1:n-1;
  if x(j+1)-x(j) < 0.0;
   display('Negative dx')
   stop
  end
 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 xp  = zeros(n+4,1);
 
 xp(1  ) = x(1) - (x(n)-x(n-2));
 xp(2  ) = x(1) - (x(n)-x(n-1));
 
for j=1:n;
 xp(j+2) = x(j);
end

 xp(n+3) = x(n) + x(2)-x(1);
 xp(n+4) = x(n) + x(3)-x(1);
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
  A = 2.0*pi;

   u = zeros(n,1);
 uca = zeros(n,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact point value

  u = zeros(n,1);
  
  u = sin(A*x); 
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Exact cell average (periodic)

  uca = zeros(n,1);

   dx = zeros(n,1);
   
 for i=1:n;
       j = i+2;
      xL = 0.5*( xp(j-1) + xp(j) );
      xR = 0.5*( xp(j+1) + xp(j) );
   dx(i) = xR-xL;
  uca(i) = (cos(A*xL)-cos(A*xR))/A /(xR-xL);
 end
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Numerical solution (Initial)

  un = zeros(n,1);
  
 if     sol_type==0
  un = u;
 elseif sol_type==1
  un = uca;
 end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
  time = 0.0;
     r = zeros(n,1);
   
  heff(igrid,ikappa) = sum( dx(1:n) )/(n);;
 
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
 for itr=1:itr_max;

   time = time + dt;
  
  if     rk_type==2

    r = residual(n,x,dx,un,kap,cL,cB,flux_type);
   u1 = un - dt*r;

    r = residual(n,x,dx,u1,kap,cL,cB,flux_type);
   u2 = (un+u1)/2.0 - 1.0/2.0*dt*r;
   un = u2;

  elseif rk_type==3

    r = residual(n,x,dx,un,kap,cL,cB,flux_type);
   u1 = un - dt*r;

    r = residual(n,x,dx,u1,kap,cL,cB,flux_type);
   u2 = (3.0*un+u1)/4.0 - 1.0/4.0*dt*r;
 
    r = residual(n,x,dx,u2,kap,cL,cB,flux_type);
   u1 = (un+2.0*u2)/3.0 - 2.0/3.0*dt*r;
   un = u1;
 
  end

 end
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Exact solution = Initial solution.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

L1sol(igrid,ikappa) = sum( abs(un(1:n)-u(  1:n)) )/(n);
L1cag(igrid,ikappa) = sum( abs(un(1:n)-uca(1:n)) )/(n);

figure(1000)
hold on; 
grid off;

loyolagreen = 1/255*[0,104,87];

plot(x,u ,'k.','LineWidth',Plot_LineWidth,'MarkerSize',28,...
    'MarkerEdge',loyolagreen,'MarkerFace',loyolagreen ) 


if ikappa==1
  name_grid1 = 'irrg_exp_icase1_kappa0p0_igrid01';
plot(x,un,'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==2
  name_grid1 = 'irrg_exp_icase1_kappa1o2_igrid01';
plot(x,un,'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==3
  name_grid1 = 'irrg_exp_icase1_kappa1o3_igrid01';
plot(x,un,'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
elseif ikappa==4
  name_grid1 = 'irrg_exp_icase1_kappa1p0_igrid01';
plot(x,un,'gd-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
end

%icase==1 -> Point valued solutions.
if icase==1 && igrid==1;
    
h=legend('Exact (point values)','Numerical (point values)','Location','northeast');
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',16,'Interpreter','latex')

 xlabel( '$x$','FontName' ,'Times','FontSize',23,'Interpreter','latex')    
 ylabel( 'Solution','FontName' ,'Times','FontSize',22,'Interpreter','latex')

  print('-f1000',[name_grid1 str_eps],'-depsc')
  print('-f1000',[name_grid1 str_jpg],'-djpeg')
 
 % stop 
 close(1000)
 
end

end %grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


end %kappa
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -0.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -2.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1sol(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1sol(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1sol(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of point-value error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

axis([-3.5, -1.0, -10.0, 0.0]);

print('-f2',[name_de str_eps],'-depsc')
print('-f2',[name_de str_jpg],'-djpeg')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;

hold on

hmin = log10( min(min(heff(:,1))) );
hmax = log10( max(max(heff(:,1))) );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
xslope=[hmin, hmax];
     
ymax = -0.8;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

ymax = -2.8;
ymin = -3*( xslope(2) - xslope(1) )+ ymax; % 3rd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
plot(log10(heff(:,1)),log10(L1cag(:,1)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,2)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 
plot(log10(heff(:,1)),log10(L1cag(:,3)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14 ) 

if nkappa==4
    plot(log10(heff(:,1)),log10(L1cag(:,4)),'g+-','LineWidth',Plot_LineWidth,'MarkerSize',14 )
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','$\kappa$=1','Location','southeast');
else    
h=legend('Slope 2','Slope 3','$\kappa$=0','$\kappa$=1/2','$\kappa$=1/3','Location','southeast');
end

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize) 
 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',16,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of cell-average error)','FontName' ,'Times','FontSize',16,'Interpreter','latex')

pbaspect([1 1 1])

axis([-3.5, -1.0, -10.0, 0.0]);

print('-f3',[name_deca str_eps],'-depsc')
print('-f3',[name_deca str_jpg],'-djpeg')


end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [up,uc] = exact_sol(uj,A,cL,cB,xj,time)
 
   ups = sin(A*( xj-(cL+cB*uj)*time) );
   
  for itr=1:1;
   
    
    up = sin(A*( xj-(cL+cB*ups)*time) );
   
    uc = up; %Do not use this. NOT CELL ACVEERAGE
   
   if abs(up-ups)<1.0e-8;
    break
   else
    if itr==10000;
     display('Exact solution did not converge...')
     ups
     up
     stop
    end;
   end
   
    ups = up;
    
  end;
  
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f] = physical_flux(v,a,b)
   f = a*v + b*v*v/2.0;
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Residual
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [res] = residual(n,x,vol,u,kap,cL,cB,flux_type)

 res = zeros(n  ,1);
 r   = zeros(n  ,1);
 up  = zeros(n+4,1);
 xp  = zeros(n+4,1);

%%% NOTE: u1 = un since x1=0.0 and xn=1.0, which coincide for periodic.
% A alrger solution array
%%% u1  ,   u2,   u3, u4,.............., un  , unp1, unp2,  unp3, unp4
% stores
%%% unm2, unm1, | u1, u2,.............., unm2, unm1, un  ,| u2  , u3
%%%              =un                                =u1

 up(1  ) = u(n-2);
 up(2  ) = u(n-1);
for j=1:n;
 up(j+2) = u(j);
end
 up(n+3) = u(2);
 up(n+4) = u(3);

 xp(1  ) = x(1) - (x(n)-x(n-2));
 xp(2  ) = x(1) - (x(n)-x(n-1));
for j=1:n;
 xp(j+2) = x(j);
end
 xp(n+3) = x(n) + x(2)-x(1);
 xp(n+4) = x(n) + x(3)-x(1);

for i=2:n+2; %

           %j-k
  j = i  ; %2-3, 3-4, 4-5, ... , (n+2)-(n+3).
  k = i+1; %

%%%%%%%%%%%%%%%%%%%%%%%%
% Left state

  [uxj,uxxj] = derivatives(up(j-1),up(j),up(j+1),xp(j-1),xp(j),xp(j+1));
          uL = kappa_reconstruction(up(j),up(j+1),uxj,uxxj,xp(j-1),xp(j),xp(j+1),kap,1);

  if     flux_type==0
      
   fL  = physical_flux(uL,cL,cB);
   
  elseif flux_type==1

   fj   = physical_flux(up(j  ),cL,cB);
   fjm1 = physical_flux(up(j-1),cL,cB);
   fjp1 = physical_flux(up(j+1),cL,cB);
  [fxj,fxxj] = derivatives(fjm1,fj,fjp1,xp(j-1),xp(j),xp(j+1));
          fL = kappa_reconstruction(fj,fjp1,fxj,fxxj,xp(j-1),xp(j),xp(j+1),kap,1);
  
  end

%%%%%%%%%%%%%%%%%%%%%%%%
% Right state

  [uxk,uxxk] = derivatives(up(k-1),up(k),up(k+1),xp(k-1),xp(k),xp(k+1));
          uR = kappa_reconstruction(up(k),up(k-1),uxk,uxxk,xp(k-1),xp(k),xp(k+1),kap,0);
   
  if     flux_type==0
      
   fR  = physical_flux(uR,cL,cB);

  elseif flux_type==1
      
   fk   = physical_flux(up(k  ),cL,cB);
   fkm1 = physical_flux(up(k-1),cL,cB);
   fkp1 = physical_flux(up(k+1),cL,cB);
  [fxk,fxxk] = derivatives(fkm1,fk,fkp1,xp(k-1),xp(k),xp(k+1));
          fR = kappa_reconstruction(fk,fkm1,fxk,fxxk,xp(k-1),xp(k),xp(k+1),kap,0);
   
  end

%%%%%%%%%%%%%%%%%%%%%%%%
% Flux: ux+u*ux=f -> d(u+u^2/2)/dx=f -> flux = u+u^2/2.

  delta = 0.015;
     ws = 0.5*(uL+uR);
  if ws < delta;
     ws = 0.5*( ws^2/delta + delta );
  end
  dfdn = cL + cB*ws;
  
  flux = 0.5*(fL+fR) - 0.5*abs(dfdn)*(uR-uL);

%%%%%%%%%%%%%%%%%%%%%%%%
% Residual

 if     j==2;
     
  res(k-2) = res(k-2) - flux;
 
 elseif j==n+2;
     
  res(j-2) = res(j-2) + flux;
  
 else
     
  res(j-2) = res(j-2) + flux;
  res(k-2) = res(k-2) - flux;
  
 end

 
end

 for i=1:n;
  res(i) = res(i)/vol(i);
 end;
 
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Derivatives of a quadreatic interpolation of 3 values.
function [ux,uxx] = derivatives(ujm1,uj,ujp1,xjm1,xj,xjp1)
   hL  = xj  -xjm1;
   hR  = xjp1-xj  ;
   ux  =     ( hL^2*(ujp1-uj) + hR^2*(uj-ujm1) )/(hL*hR*(hL+hR));
   uxx = 2.0*( hL*(  ujp1-uj) - hR*(  uj-ujm1) )/(hL*hR*(hL+hR));
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  j-1      j          j+1
%   o---|---o-----|-----o
%       xL        xR
%
function [aF] = kappa_reconstruction(aj,ak,axj,axxj,xjm1,xj,xjp1,kap,iface)
  
    xL = 0.5*( xjm1 + xj  );
    xR = 0.5*( xjp1 + xj  );
     h = xR-xL;
    xm = 0.5*( xL   + xR  );
    dh = xm - xj;
    
   hLf = (xj-xL);
   hRf = (xR-xj);
  
  % Left face of the cell j
   if iface==0

  % (x - xj + hLf/2 - hRf/2)*ux + ((x - xj)^2/2 - hLf^2/6 + hLf*hRf/6 - hRf^2/6)*uxx + uj

    aF  = aj + axj*(xL-xj) + 1.5*kap*axxj*( (xL-xj)^2-0.0*dh^2 -h*h/12.0 );
    aF  = aj + axj*(xL-xj-0.5*(hRf-hLf)) + 1.5*kap*axxj*( (xL-xj)^2 - (hLf^2-hLf*hRf+hRf^2)/3.0 );

    aF  = kap*(aj+ak)/2.0 + (1.0-kap)*( aj + axj*(xL-xj) );
    
  % Right face of the cell j
   elseif iface==1
       
    aF  = aj + axj*(xR-xj) + 1.5*kap*axxj*( (xR-xj)^2-0.0*dh^2 -h*h/12.0 );
    aF  = aj + axj*(xR-xj-0.5*(hRf-hLf)) + 1.5*kap*axxj*( (xR-xj)^2 - (hLf^2-hLf*hRf+hRf^2)/3.0 );
    
    aF  = kap*(aj+ak)/2.0 + (1.0-kap)*( aj + axj*(xR-xj) );
    
   else
    
    display('Invalid input iface in kappa_reconstruction...')
    stop
    
   end
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> oned_fv_data/oned_data_ca_point/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_curve_ca/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_curve_point/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_curve_pw_quadratic/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_qi_ca/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_qi_point/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])
